Knot polynomial identities and quantum group coincidences

We construct link invariants using the $D_{2n}$ subfactor planar algebras, and use these to prove new identities relating certain specializations of colored Jones polynomials to specializations of other quantum knot polynomials. These identities can also be explained by coincidences between small modular categories involving the even parts of the $D_{2n}$ planar algebras. We discuss the origins of these coincidences, explaining the role of $SO$ level-rank duality, Kirby-Melvin symmetry, and properties of small Dynkin diagrams. One of these coincidences involves $G_2$ and does not appear to be related to level-rank duality.

==> aux/check.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      8983,        287]
NotebookOptionsPosition[      8056,        251]
NotebookOutlinePosition[      8442,        268]
CellTagsIndexPosition[      8399,        265]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
  "KnotTheoryPath", " ", "=", " ", "\"\<~/projects/KnotTheory/trunk/\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", " ", "KnotTheoryPath"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4451226547512617`*^9, 3.44512266811595*^9}, {
  3.474321173753561*^9, 3.4743212078230658`*^9}, {3.474322058768868*^9, 
  3.474322059543415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "KnotTheory`"}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.4743211164724407`*^9}}],

Cell[BoxData["\<\"Loading KnotTheory` version of April 20, 2009, \
14:18:34.482.\\nRead more at http://katlas.org/wiki/KnotTheory.\"\>"], "Print",\

 CellChangeTimes->{
  3.474322060933817*^9, {3.4743221344911613`*^9, 3.474322150545845*^9}, 
   3.474322531615488*^9, 3.474322616242012*^9, 3.474322682967334*^9, 
   3.4743227715744667`*^9, 3.4743228864588413`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckIdentity1", "[", "nn_", "]"}], "[", "KK_", "]"}], ":=", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"QuantumKnotInvariant", "[", 
        RowBox[{"A1", ",", 
         RowBox[{
          RowBox[{"Irrep", "[", "A1", "]"}], "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "nn"}], "-", "2"}], "}"}], "]"}]}], "]"}], "[", "KK",
        "]"}], "[", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "nn"}], "-", "4"}], ")"}]}], "]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Ceiling", "[", 
          RowBox[{"nn", "/", "2"}], "]"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"QuantumKnotInvariant", "[", 
         RowBox[{
          SubscriptBox["D", 
           RowBox[{"nn", "-", "1"}]], ",", 
          RowBox[{
           RowBox[{"Irrep", "[", 
            SubscriptBox["D", 
             RowBox[{"nn", "-", "1"}]], "]"}], "[", 
           RowBox[{"UnitVector", "[", 
            RowBox[{
             RowBox[{"nn", "-", "1"}], ",", 
             RowBox[{"nn", "-", "1"}]}], "]"}], "]"}]}], "]"}], "[", "KK", 
        "]"}], "[", 
       RowBox[{"-", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "nn"}], "-", "2"}], ")"}]}], ")"}]}], "]"}]}], 
       "]"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321138830679*^9}, {
  3.474322092771637*^9, 3.474322113684774*^9}, {3.474322760942102*^9, 
  3.474322761809885*^9}, {3.474322973233445*^9, 3.474322999986279*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckIdentity1", "[", "5", "]"}], "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Knot", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ",", 
    RowBox[{"Knot", "[", 
     RowBox[{"3", ",", "1"}], "]"}], ",", 
    RowBox[{"Knot", "[", 
     RowBox[{"5", ",", "1"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321118968113*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.474323055553833*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CheckIdentity1", "[", "n", "]"}], "[", 
    RowBox[{"Knot", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "5", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.4743211199360657`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckIdentity1", "[", "7", "]"}], "[", 
  RowBox[{"Knot", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321120792017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckIdentity2", "[", "nn_", "]"}], "[", "KK_", "]"}], ":=", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"QuantumKnotInvariant", "[", 
        RowBox[{"A1", ",", 
         RowBox[{
          RowBox[{"Irrep", "[", "A1", "]"}], "[", 
          RowBox[{"{", "2", "}"}], "]"}]}], "]"}], "[", "KK", "]"}], "[", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "nn"}], "-", "4"}], ")"}]}], "]"}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"QuantumKnotInvariant", "[", 
        RowBox[{
         SubscriptBox["D", 
          RowBox[{"nn", "-", "1"}]], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["D", 
            RowBox[{"nn", "-", "1"}]], "]"}], "[", 
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{"nn", "-", "1"}], ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
       "KK", "]"}], "[", 
      RowBox[{"-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "nn"}], "-", "2"}], ")"}]}], ")"}]}], "]"}]}], 
      "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321147957912*^9}, {
  3.474322108171356*^9, 3.4743221106066017`*^9}, {3.4743225853219147`*^9, 
  3.474322602313883*^9}, {3.474322634680451*^9, 3.474322645068886*^9}, {
  3.4743227482925787`*^9, 3.47432274959227*^9}, {3.474322860151772*^9, 
  3.474322875713272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckIdentity2", "[", "5", "]"}], "[", 
  RowBox[{"Knot", "[", 
   RowBox[{"0", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.474322476233231*^9, 3.47432248783016*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.474322488238223*^9, 3.4743225377597847`*^9}, {
   3.47432260465133*^9, 3.4743226186619062`*^9}, 3.474322699886162*^9, {
   3.474322756018627*^9, 3.474322776797378*^9}, 3.4743228902159348`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckIdentity2", "[", "5", "]"}], "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Knot", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ",", 
    RowBox[{"Knot", "[", 
     RowBox[{"3", ",", "1"}], "]"}], ",", 
    RowBox[{"Knot", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321123183672*^9}, {
  3.474322458169919*^9, 3.474322458407597*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.4743221527488422`*^9, 3.474322459057145*^9, 
  3.474322957910595*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckIdentity2", "[", "n", "]"}], "[", 
     RowBox[{"Knot", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "6"}], "}"}]}], "]"}], "\n"}]], "Input",
 CellChangeTimes->{{3.4743211153875723`*^9, 3.474321123183672*^9}, {
  3.474322945055147*^9, 3.47432294516429*^9}}]
},
Evaluator->"Local (2)",
WindowSize->{1281, 638},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 409, 10, 55, "Input"],
Cell[CellGroupData[{
Cell[979, 34, 125, 2, 39, "Input"],
Cell[1107, 38, 363, 6, 36, "Print"]
}, Open  ]],
Cell[1485, 47, 2071, 60, 70, "Input"],
Cell[CellGroupData[{
Cell[3581, 111, 393, 11, 39, "Input"],
Cell[3977, 124, 125, 3, 39, "Output"]
}, Open  ]],
Cell[4117, 130, 341, 9, 39, "Input"],
Cell[4461, 141, 218, 5, 27, "Input"],
Cell[4682, 148, 1800, 50, 85, "Input"],
Cell[CellGroupData[{
Cell[6507, 202, 215, 5, 39, "Input"],
Cell[6725, 209, 243, 3, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7005, 217, 442, 12, 39, "Input"],
Cell[7450, 231, 174, 4, 39, "Output"]
}, Open  ]],
Cell[7639, 238, 413, 11, 43, "Input"]
}
]
*)

(* End of internal cache information *)

